Detecting semantic anomalies

We critically appraise the recent interest in out-of-distribution (OOD) detection and question the practical relevance of existing benchmarks. While the currently prevalent trend is to consider different datasets as OOD, we argue that out-distributions of practical interest are ones where the distinction is semantic in nature for a specified context, and that evaluative tasks should reflect this more closely. Assuming a context of object recognition, we recommend a set of benchmarks, motivated by practical applications. We make progress on these benchmarks by exploring a multi-task learning based approach, showing that auxiliary objectives for improved semantic awareness result in improved semantic anomaly detection, with accompanying generalization benefits.

==> Detecting semantic anomalies/figures/resize.py <==
from PIL import Image
import os.path, sys

path = './fungus/'
dirs = os.listdir(path)

def crop():
    for item in dirs:
        fullpath = os.path.join(path,item)         #corrected
        if os.path.isfile(fullpath):
            im = Image.open(fullpath)
            f, e = os.path.splitext(fullpath)
            im.save(f + '.jpg', "JPEG", quality=90)

crop()


==> figures/resize.py <==
from PIL import Image
import os.path, sys

path = './fungus/'
dirs = os.listdir(path)

def crop():
    for item in dirs:
        fullpath = os.path.join(path,item)         #corrected
        if os.path.isfile(fullpath):
            im = Image.open(fullpath)
            f, e = os.path.splitext(fullpath)
            im.save(f + '.jpg', "JPEG", quality=90)

crop()

